Inference for the Mann-Whitney Effect for Right-Censored and Tied Data

The Mann-Whitney effect is an intuitive measure for discriminating two survival distributions. Here we analyze various inference techniques for this parameter in a two-sample survival setting with independent right-censoring, where the survival times are even allowed to be discretely distributed. This allows for ties in the data and requires the introduction of normalized versions of Kaplan-Meier estimators from which adequate point estimates are deduced. From an asymptotic analysis of the latter, asymptotically exact inference procedures based on standard normal, bootstrap- and permutation-quantiles are developed and compared in simulations. Here, the asymptotically robust and, in case of equal survival and censoring distributions, even finitely exact permutation procedure turned out to be the best. Finally, all procedures are illustrated using a real data set.

==> AMENGL.MAC <==
% amengl.mac

% set counter 'definition'
% DEFINITIION / Section
\newtheorem{definition}{{\sc Definition}\sc}[section]
\newcommand{\bdefi}{\begin{definition}}
\newcommand{\edefi}{\end{definition}}

% Es folgen alle Umgebungen, die fortlaufend gemeinsam innerhalb einer
% Section nummeriert werden

% APPROXIMATIONSVERFAHREN / Definition
\newtheorem{appropr}[definition]{{\sc Approximation Procedure}\sc}
\newcommand{\bappr}{\begin{appropr}}
\newcommand{\eappr}{\end{appropr}}

% BEDINGUNG / Definition
\newtheorem{bedi}[definition]{{\sc Condition}\sc}
\newcommand{\bbd}{\begin{bedi}}
\newcommand{\ebd}{\end{bedi}}

% BEDINGUNGEN / Definition
\newtheorem{bedin}[definition]{{\sc Conditions}\sc}
\newcommand{\bbdn}{\begin{bedin}}
\newcommand{\ebdn}{\end{bedin}}

% KOROLLAR / Definition
\newtheorem{corollary}[definition]{{\sc Corollary}\sc}
\newcommand{\bco}{\begin{corollary}}
\newcommand{\eco}{\end{corollary}}

% LEMMA / Definition
\newtheorem{lemma}[definition]{{\sc Lemma}\sc}
\newcommand{\blem}{\begin{lemma}}
\newcommand{\elem}{\end{lemma}}

% PROPOSITION / Definition
\newtheorem{proposition}[definition]{{\sc Proposition}\sc}
\newcommand{\bpro}{\begin{proposition}}
\newcommand{\epro}{\end{proposition}}

% SATZ / Definition
\newtheorem{satz}[definition]{{\sc Theorem}\sc}
\newcommand{\bsa}{\begin{satz}}
\newcommand{\esa}{\end{satz}}

% THEOREM / Definition
%\newtheorem{theorem}[definition]{{\sc Theorem}\sc}
%\newcommand{\bth}{\begin{theorem}}
%\newcommand{\eth}{\end{theorem}}

% VORAUSETZUNG / Deffinition
\newtheorem{assumption}[definition]{{\sc Assumption}\sc}
\newcommand{\bas}{\begin{assumption}}
\newcommand{\eas}{\end{assumption}}

% VORAUSETZUNGEN / Deffinition
\newtheorem{assumptions}[definition]{{\sc Assumptions}\sc}
\newcommand{\bass}{\begin{assumptions}}
\newcommand{\eass}{\end{assumptions}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


% ABBILDUNG / Section
\newenvironment{fg}{\begin{abb}\sl}{\end{abb}}
\newtheorem{abb}{{\sc Figure}\sc}
\newcommand{\babb}{\begin{abb}}
\newcommand{\eabb}{\end{abb}}

% ANMERKUNG / Section
\newenvironment{remark}{\begin{rmk}\sl}{\end{rmk}}
\newtheorem{rmk}{{\sc Remark}\sc}[section]
\newcommand{\brem}{\begin{remark}}
\newcommand{\erem}{\end{remark}}

% ANMERKUNGEN / Section
\newenvironment{remarks}{\begin{rmks}\sl}{\end{rmks}}
\newtheorem{rmks}{{\sc Remarks}\sc}[section]
\newcommand{\brems}{\begin{remarks}}
\newcommand{\erems}{\end{remarks}}

% BEISPIEL / Section
\newenvironment{example}{\begin{exmp}\rm}{\end{exmp}}
\newtheorem{exmp}{{\sc Example}\sc}[section]
\newcommand{\bbsp}{\begin{example}}
\newcommand{\ebsp}{\end{example}}
\newcommand{\bexa}{\begin{example}}
\newcommand{\eexa}{\end{example}}

% MODELL / Section
\newtheorem{model}{{\sc Model}\sc}[section]
\newcommand{\bmdl}{\begin{model}}
\newcommand{\emdl}{\end{model}}

% SCHEMA / Section
\newtheorem{scheme}{{\sc Scheme}\sc}[section]
\newcommand{\bscm}{\begin{scheme}}
\newcommand{\escm}{\end{scheme}}

% TABELLE / Section
\newenvironment{tabelle}{\begin{tabl}\sl}{\end{tabl}}
\newtheorem{tabl}{{\sc Table}\sc}
\newcommand{\btab}{\begin{tabelle}}
\newcommand{\etab}{\end{tabelle}}

% "UBUNG / Section
\newenvironment{exercise}{\begin{exc}\sl}{\end{exc}}
\newtheorem{exc}{Exercise}[section]
\newcommand{\bexe}{\begin{exercise}}
\newcommand{\eexe}{\end{exercise}}



\newcommand{\proofbf}{\noi {\bf Proof:}\ }
\newcommand{\proofsl}{\noi {\sl Proof:}\ }
\newcommand{\proofsc}{\noi {\sc Proof:}\ }
\newcommand{\proofit}{\noi {\it Proof:}\ }


\newcommand{\df}{distribution function}
\newcommand{\db}{distribution}
\newcommand{\dfs}{distribution functions}
\newcommand{\dbs}{dis\-tri\-bu\-tions}
\newcommand{\rv}{random variable}
\newcommand{\rvs}{random variables}
\newcommand{\rvc}{random vector}
\newcommand{\rvcs}{random vectors}
\newcommand{\yp}{hypothesis}
\newcommand{\yps}{hypotheses}
\newcommand{\np}{non\-pa\-ra\-me\-tric}
\newcommand{\stat}{statistic}
\newcommand{\stats}{statistics}
\newcommand{\obs}{observation}
\newcommand{\obss}{observations}
\newcommand{\ci}{confidence interval}
\newcommand{\cis}{confidence intervals}
\newcommand{\hts}{he\-te\-ro\-sce\-dastic}
\newcommand{\hms}{ho\-mo\-sce\-dastic}
\newcommand{\asy}{asymptotic}
\newcommand{\ind}{independent}
\newcommand{\pv}{$p$-value}
\newcommand{\rpm}{repeated measures}
\newcommand{\cm}{covariance matrix}
\newcommand{\cms}{covariance matrices}



==> tex.mac <==
% TEX.MAC
\relax

\renewcommand{\theequation}{\mbox{\arabic{section}.\arabic{equation}}}
\newcommand{\rff}{\restylefloat{figure}}

\newcommand{\renu}{\mathbb{R}}
\newcommand{\natnu}{\mathbb{N}}
\newcommand{\chfk}{\mbox{$1 \! \! \! \; \mbox{\rm I}$}}
\newcommand{\suml}{\sum\limits}
\newcommand{\liff}{\Longleftrightarrow}
\newcommand{\dl}{\displaystyle}
\newcommand{\st}{\scriptstyle}
\newcommand{\tx}{\textstyle}
\newcommand{\fts}{\footnotesize}
\newcommand{\sz}{\scriptsize}
\newcommand{\ra}{\rightarrow}
\newcommand{\RA}{\Rightarrow}
\newcommand{\LA}{\Leftarrow}
\newcommand{\lra}{\longrightarrow}
\newcommand{\LRA}{\Longrightarrow}
\newcommand{\noi}{\noindent}
\newcommand{\hnoi}{\hang\noindent}
\newcommand{\nnr}{\nonumber}
\newcommand{\weak}{\mbox{$\, \stackrel{\it w}{\longrightarrow} \,$}}
\newcommand{\dist}{\mbox{$\, \stackrel{d}{\longrightarrow} \,$}}
\newcommand{\prob}{\mbox{$\, \stackrel{p}{\longrightarrow} \,$}}
\newcommand{\eqd}{\mbox{$\, \stackrel{d}{=} \,$}}
\newcommand{\nri}{n\rightarrow\infty}



\newcommand{\sep}{\quad}
\newcommand{\goup}{\mbox{} \\[-5ex]}
\renewcommand{\qed}{\mbox{ } \hfill $\Box$\\ }
\newcommand{\mc}{\multicolumn}

\newcommand{\bay}{\begin{array}}
\newcommand{\eay}{\end{array}}

\newcommand{\bqa}{\begin{eqnarray*}}
\newcommand{\eqa}{\end{eqnarray*}}

\newcommand{\bee}{\begin{eqnarray*}}
\newcommand{\eee}{\end{eqnarray*}}

\newcommand{\bea}{\begin{eqnarray*}}
\newcommand{\eea}{\end{eqnarray*}}


\newcommand{\bqan}{\begin{eqnarray}}
\newcommand{\eqan}{\end{eqnarray}}

\newcommand{\be}{\begin{eqnarray}}
\newcommand{\ee}{\end{eqnarray}}


\newcommand{\bit}{\begin{itemize}}
\newcommand{\eit}{\end{itemize}}

\newcommand{\ben}{\begin{enumerate}}
\newcommand{\een}{\end{enumerate}}

\newcommand{\beq}{\begin{equation}}
\newcommand{\eeq}{\end{equation}}

\newcommand{\bdes}{\begin{description}}
\newcommand{\edes}{\end{description}}

\newcommand{\btb}{\begin{tabular}}
\newcommand{\etb}{\end{tabular}}

\newcommand{\bcen}{\begin{center}}
\newcommand{\ecen}{\end{center}}

\newcommand{\bmp}{\begin{minipage}}
\newcommand{\emp}{\end{minipage}}


\newcommand{\ep}{\epsilon}
\newcommand{\lam}{\lambda}
\newcommand{\Lam}{\Lambda}
\newcommand{\vepsilon}{\vep}


\newcommand{\MSN}{N \left( \vnull , \sigma^2 \vI_N \right)}
\newcommand{\vXSX}{(\vX ' \vX)^{-1}}

\newcommand{\ig}{i=1, \ldots,}
\newcommand{\jg}{j=1, \ldots,}
\newcommand{\kg}{k=1, \ldots,}
\newcommand{\rg}{r=1, \ldots,}
\newcommand{\sg}{s=1, \ldots,}
\newcommand{\tg}{t=1, \ldots,}
\newcommand{\ug}{u=1, \ldots,}
\newcommand{\ellg}{\ell=1, \ldots,}
\newcommand{\bmt}{\boldmath}
\newcommand{\umt}{\unboldmath}

\newcommand{\konv}{\stackrel{\textstyle \longrightarrow}{\scriptstyle n 
\rightarrow \infty} }
\newcommand{\pkonv}{\stackrel{p}{\longrightarrow}}
\newcommand{\askonv}{\stackrel{a.s.}{\longrightarrow}}
\newcommand{\lkonv}{\stackrel{\cal{L}}{\longrightarrow}}
\newcommand{\ltwokonv}{\stackrel{L_2}{\longrightarrow}}
\newcommand{\lhkonv}{\stackrel{{\cal L} , H_{0}}{\displaystyle 
    \longrightarrow}}
\newcommand{\appsim}{\mbox{ \d{$\stackrel{\textstyle .}{\sim}$} }}
\newcommand{\appeq}{\mbox{ \d{$\stackrel{\textstyle .}{=}$} }}
\newcommand{\ablb}{\mbox{$I \! \! \mbox{A}$}}
\newcommand{\annb}{\mbox{$\bar{I \! \! \mbox{A}}$}}
\newcommand{\ntoinfty}{\mbox{$\quad (n \rightarrow \infty)$}}
\newcommand{\toinfty}[1]{\mbox{$\quad (#1 \rightarrow \infty)$}}
\newcommand{\Ntoinfty}{\mbox{$\quad (N \rightarrow \infty)$}}
\newcommand{\tsum}{\textstyle \sum}
\newcommand{\sumi}{\sum_{i=1}^}
\newcommand{\sumj}{\sum_{j=1}^}
\newcommand{\sumk}{\sum_{k=1}^}
\newcommand{\sumell}{\sum_{\ell=1}^}
\newcommand{\sums}{\sum_{s=1}^}
\newcommand{\sumr}{\sum_{r=1}^}

\newcommand{\ks}{\oplus}
\newcommand{\kp}{\otimes}
\newcommand{\bks}{\bigoplus}
\newcommand{\bkp}{\bigotimes}

\newcommand{\kNV}{\stackrel{{\cal L}}{\rightarrow} U \sim {\cal N}(0,1)}
%\newcommand{\NV}{{\cal N}(0,1)}

\newcommand{\cov}{\operatorname{{\it Cov}}}
\newcommand{\Cov}{\operatorname{{\it Cov}}}
\newcommand{\var}{\operatorname{{\it Var}}}
\newcommand{\Var}{\operatorname{{\it Var}}}
\newcommand{\veco}{\operatorname{{\it vec}}}

%\newcommand{\bild}{\operatorname{Bild}}
%\newcommand{\const}{\operatorname{const}}
%\newcommand{\diag}{\operatorname{diag}}
%\newcommand{\kern}{\operatorname{Kern}}
\newcommand{\range}{\operatorname{Range}}
%\newcommand{\spur}{\operatorname{Spur}}
%\newcommand{\spr}{\operatorname{Sp}}
\newcommand{\tr}{\operatorname{tr}}
\newcommand{\trace}{\operatorname{trace}}
%\newcommand{\logit}{\operatorname{logit}}

\newcommand{\bild}{\operatorname{\it Bild}}
\newcommand{\Dim}{\operatorname{\it dim}}
\newcommand{\dfk}{\operatorname{\it Def}}
\newcommand{\im}{\operatorname{\it Im}}
\newcommand{\const}{\operatorname{\it const.}}
\newcommand{\diag}{\operatorname{\it diag}}
\newcommand{\dt}{\operatorname{\it det}}
\newcommand{\krn}{\operatorname{\it Kern}}
\newcommand{\rang}{\operatorname{\it r}}
\newcommand{\rank}{\operatorname{\it rank}}
\newcommand{\spur}{\operatorname{\it Spur}}
\newcommand{\spr}{\operatorname{\it Sp}}
\newcommand{\Spr}{\operatorname{\it Sp}}
\newcommand{\logit}{\operatorname{\it logit}}
\newcommand{\SpW}{\operatorname{\it Spannweite}}


\newcommand{\ha}{{\widehat a}}
\newcommand{\hA}{{\widehat A}}     
\newcommand{\hb}{{\widehat b}}     
\newcommand{\hB}{{\widehat B}}
\newcommand{\hc}{{\widehat c}}
\newcommand{\hC}{{\widehat C}}  
\newcommand{\hd}{{\widehat d}}
\newcommand{\hD}{{\widehat D}}
\newcommand{\he}{{\widehat e}}
\newcommand{\hE}{{\widehat E}}
\newcommand{\hf}{{\widehat f}}
\newcommand{\hF}{{\widehat F}}
\newcommand{\hg}{{\widehat g}}
\newcommand{\hG}{{\widehat G}}
\newcommand{\hh}{{\widehat h}}
\newcommand{\hH}{{\widehat H}}
\newcommand{\hI}{{\widehat I}}
\newcommand{\hJ}{{\widehat J}}
\newcommand{\hk}{{\widehat k}}
\newcommand{\hK}{{\widehat K}}
\newcommand{\hL}{{\widehat L}}
%\newcommand{\hm}{{\widehat m}}
\newcommand{\hM}{{\widehat M}}
\newcommand{\hN}{{\widehat N}}
\newcommand{\hp}{{\widehat p}}
\newcommand{\hP}{{\widehat P}}
\newcommand{\hq}{{\widehat q}}
\newcommand{\hQ}{{\widehat Q}}
\newcommand{\hr}{{\widehat r}}
\newcommand{\hR}{{\widehat R}}
\newcommand{\hs}{{\widehat s}}
\newcommand{\hS}{{\widehat S}}
\newcommand{\hT}{{\widehat T}}
\newcommand{\hu}{{\widehat u}}
\newcommand{\hv}{{\widehat v}}
\newcommand{\hV}{{\widehat V}}
\newcommand{\hw}{{\widehat w}}
\newcommand{\hW}{{\widehat W}}
\newcommand{\hx}{{\widehat x}}
\newcommand{\hX}{{\widehat X}}
\newcommand{\hy}{{\widehat y}}
\newcommand{\hY}{{\widehat Y}}
\newcommand{\hz}{{\widehat z}}
\newcommand{\hZ}{{\widehat Z}}

\newcommand{\halpha}{{\widehat \alpha}}
\newcommand{\hbeta}{{\widehat \beta}}
\newcommand{\hgamma}{{\widehat \gamma}}
\newcommand{\hGamma}{{\widehat \Gamma}}
\newcommand{\hDelta}{{\widehat \Delta}}
\newcommand{\hdelta}{{\widehat \delta}}
\newcommand{\hep}{{\widehat \epsilon}}
\newcommand{\heta}{{\widehat \eta}}
\newcommand{\hlam}{{\widehat \lambda}}
\newcommand{\hLam}{{\widehat \Lambda}}
\newcommand{\hmu}{{\widehat \mu}}
\newcommand{\hnu}{{\widehat \nu}}
\newcommand{\hpi}{{\widehat \pi}}
\newcommand{\hrho}{{\widehat \rho}}
\newcommand{\hsigma}{{\widehat \sigma}}
\newcommand{\hSigma}{{\widehat \Sigma}}
\newcommand{\htau}{{\widehat \tau}}
\newcommand{\hOmega}{{\widehat \Omega}}
\newcommand{\homega}{{\widehat \omega}}
\newcommand{\hphi}{{\widehat \phi}}
\newcommand{\hPhi}{{\widehat \Phi}}
\newcommand{\hvarphi}{{\widehat \varphi}}
\newcommand{\htheta}{{\widehat \theta}}
\newcommand{\hTheta}{{\widehat \Theta}}
\newcommand{\hzeta}{{\widehat \zeta}}

\newcommand{\vah}{\widehat{\boldsymbol{a}}}
\newcommand{\vbh}{\widehat{\boldsymbol{b}}}
\newcommand{\vch}{\widehat{\boldsymbol{c}}}
\newcommand{\vdh}{\widehat{\boldsymbol{d}}}
\newcommand{\veh}{\widehat{\boldsymbol{e}}}
\newcommand{\vfh}{\widehat{\boldsymbol{f}}}
\newcommand{\vgh}{\widehat{\boldsymbol{g}}}
\newcommand{\vhh}{\widehat{\boldsymbol{h}}}
\newcommand{\vjh}{\widehat{\boldsymbol{j}}}
\newcommand{\vkh}{\widehat{\boldsymbol{k}}}
\newcommand{\vlh}{\widehat{\boldsymbol{l}}}
\newcommand{\vmh}{\widehat{\boldsymbol{m}}}
\newcommand{\vnh}{\widehat{\boldsymbol{n}}}
\newcommand{\vph}{\widehat{\boldsymbol{p}}}
\newcommand{\vqh}{\widehat{\boldsymbol{q}}}
\newcommand{\vrh}{\widehat{\boldsymbol{r}}}
\newcommand{\vsh}{\widehat{\boldsymbol{s}}}
\newcommand{\vth}{\widehat{\boldsymbol{t}}}
\newcommand{\vuh}{\widehat{\boldsymbol{u}}}
\newcommand{\vvh}{\widehat{\boldsymbol{v}}}
\newcommand{\vwh}{\widehat{\boldsymbol{w}}}
\newcommand{\vxh}{\widehat{\boldsymbol{x}}}
\newcommand{\vyh}{\widehat{\boldsymbol{y}}}
\newcommand{\vzh}{\widehat{\boldsymbol{z}}}

\newcommand{\vAh}{\widehat{\boldsymbol{A}}}
\newcommand{\vBh}{\widehat{\boldsymbol{B}}}
\newcommand{\vCh}{\widehat{\boldsymbol{C}}}
\newcommand{\vDh}{\widehat{\boldsymbol{D}}}
\newcommand{\vEh}{\widehat{\boldsymbol{E}}}
\newcommand{\vFh}{\widehat{\boldsymbol{F}}}
\newcommand{\vGh}{\widehat{\boldsymbol{G}}}
\newcommand{\vHh}{\widehat{\boldsymbol{H}}}
\newcommand{\vJh}{\widehat{\boldsymbol{J}}}
\newcommand{\vKh}{\widehat{\boldsymbol{K}}}
\newcommand{\vLh}{\widehat{\boldsymbol{L}}}
\newcommand{\vMh}{\widehat{\boldsymbol{M}}}
\newcommand{\vNh}{\widehat{\boldsymbol{N}}}
\newcommand{\vPh}{\widehat{\boldsymbol{P}}}
\newcommand{\vQh}{\widehat{\boldsymbol{Q}}}
\newcommand{\vRh}{\widehat{\boldsymbol{R}}}
\newcommand{\vSh}{\widehat{\boldsymbol{S}}}
\newcommand{\vTh}{\widehat{\boldsymbol{T}}}
\newcommand{\vUh}{\widehat{\boldsymbol{U}}}
\newcommand{\vVh}{\widehat{\boldsymbol{V}}}
\newcommand{\vWh}{\widehat{\boldsymbol{W}}}
\newcommand{\vXh}{\widehat{\boldsymbol{X}}}
\newcommand{\vYh}{\widehat{\boldsymbol{Y}}}
\newcommand{\vZh}{\widehat{\boldsymbol{Z}}}

\newcommand{\valphah}{ \widehat{\valpha}}
\newcommand{\vbetah}{ \widehat{\vbeta}}
\newcommand{\vgammah}{ \widehat{\vgamma}}
\newcommand{\vGammah}{ \widehat{\vGamma}}
\newcommand{\vDeltah}{ \widehat{\vDelta}}
\newcommand{\vdeltah}{ \widehat{\vdelta}}
\newcommand{\veph}{ \widehat{\vepsilon}}
\newcommand{\vetah}{ \widehat{\veta}}
\newcommand{\vlamh}{ \widehat{\vlambda}}
\newcommand{\vLamh}{ \widehat{\vLambda}}
\newcommand{\vmuh}{ \widehat{\vmu}}
\newcommand{\vnuh}{ \widehat{\vnu}}
\newcommand{\vpih}{ \widehat{\vpi}}
\newcommand{\vrhoh}{ \widehat{\vrho}}
\newcommand{\vsigmah}{ \widehat{\vsigma}}
\newcommand{\vSigmah}{ \widehat{\vSigma}}
\newcommand{\vtauh}{ \widehat{\vtau}}
\newcommand{\vOmegah}{ \widehat{\vOmega}}
\newcommand{\vomegah}{ \widehat{\vomega}}
\newcommand{\vphih}{ \widehat{\vphi}}
\newcommand{\vPhih}{ \widehat{\vPhi}}
\newcommand{\vthetah}{ \widehat{\vtheta}}
\newcommand{\vThetah}{ \widehat{\vTheta}}
\newcommand{\vzetah}{ \widehat{\vzeta}}


\newcommand{\X}{\olX_n}
\newcommand{\vXw}{\vwtX}
\newcommand{\vmuw}{\vwtmu}
\newcommand{\vTw}{\vwtT}
\newcommand{\vbw}{\vwtb}
\newcommand{\vbd}{\vbh}
\newcommand{\tV}{{\cal V}}
\newcommand{\tU}{{\cal U}}
\newcommand{\tW}{{\cal W}}
\newcommand{\tF}{{\cal F}}
\newcommand{\tP}{{\cal P}}
\newcommand{\vlambda}{\mbox{\boldmath $\lambda$}}
\newcommand{\vLambda}{\mbox{\boldmath $\Lambda$}}
\newcommand{\fskonv}{\stackrel{f.s.}{\longrightarrow}}
%---------------------------------------------------------------

\newcommand{\ola}{\overline{a}}
\newcommand{\olb}{\overline{b}}
\newcommand{\olc}{\overline{c}}
\newcommand{\old}{\overline{d}}
\newcommand{\ole}{\overline{e}}
\newcommand{\olf}{\overline{f}}
\newcommand{\olg}{\overline{g}}
\newcommand{\olh}{\overline{h}}
\newcommand{\olj}{\overline{j}}
\newcommand{\olk}{\overline{k}}
\newcommand{\oll}{\overline{l}}
\newcommand{\olm}{\overline{m}}
\newcommand{\oln}{\overline{n}}
\newcommand{\olo}{\overline{o}}
\newcommand{\olp}{\overline{p}}
\newcommand{\olq}{\overline{q}}
\newcommand{\olr}{\overline{r}}
\newcommand{\ols}{\overline{s}}
\newcommand{\olt}{\overline{t}}
\newcommand{\olu}{\overline{u}}
\newcommand{\olv}{\overline{v}}
\newcommand{\olw}{\overline{w}}
\newcommand{\olx}{\overline{x}}
\newcommand{\oly}{\overline{y}}
\newcommand{\olz}{\overline{z}}

\newcommand{\olA}{\overline{A}}
\newcommand{\olB}{\overline{B}}
\newcommand{\olC}{\overline{C}}
\newcommand{\olD}{\overline{D}}
\newcommand{\olE}{\overline{E}}
\newcommand{\olF}{\overline{F}}
\newcommand{\olG}{\overline{G}}
\newcommand{\olH}{\overline{H}}
\newcommand{\olI}{\overline{I}}
\newcommand{\olJ}{\overline{J}}
\newcommand{\olK}{\overline{K}}
\newcommand{\olL}{\overline{L}}
\newcommand{\olM}{\overline{M}}
\newcommand{\olN}{\overline{N}}
\newcommand{\olO}{\overline{O}}
\newcommand{\olP}{\overline{P}}
\newcommand{\olQ}{\overline{Q}}
\newcommand{\olR}{\overline{R}}
\newcommand{\olS}{\overline{S}}
\newcommand{\olT}{\overline{T}}
\newcommand{\olU}{\overline{U}}
\newcommand{\olV}{\overline{V}}
\newcommand{\olW}{\overline{W}}
\newcommand{\olX}{\overline{X}}
\newcommand{\olY}{\overline{Y}}
\newcommand{\olZ}{\overline{Z}}

\newcommand{\olalpha}{\overline{\alpha}}
\newcommand{\olbeta}{\overline{\beta}}
\newcommand{\olgamma}{\overline{\gamma}}
\newcommand{\olGamma}{\overline{\Gamma}}
\newcommand{\olDelta}{\overline{\Delta}}
\newcommand{\oldelta}{\overline{\delta}}
\newcommand{\olep}{\overline{\epsilon}}
\newcommand{\oleta}{\overline{\eta}}
\newcommand{\ollam}{\overline{\lambda}}
\newcommand{\olLam}{\overline{\Lambda}}
\newcommand{\olmu}{\overline{\mu}}
\newcommand{\olnu}{\overline{\nu}}
\newcommand{\olpi}{\overline{\pi}}
\newcommand{\olrho}{\overline{\rho}}
\newcommand{\olsigma}{\overline{\sigma}}
\newcommand{\olSigma}{\overline{\Sigma}}
\newcommand{\oltau}{\overline{\tau}}
\newcommand{\olomega}{\overline{\omega}}
\newcommand{\olOmega}{\overline{\Omega}}
\newcommand{\olphi}{\overline{\phi}}
\newcommand{\olPhi}{\overline{\Phi}}
\newcommand{\olpsi}{\overline{\psi}}
\newcommand{\olPsi}{\overline{\Psi}}
\newcommand{\oltheta}{\overline{\theta}}
\newcommand{\olTheta}{\overline{\Theta}}
\newcommand{\olzeta}{\overline{\zeta}}

%---------------------------------------------------------------

\newcommand{\va}{\boldsymbol{a}}
\newcommand{\vb}{\boldsymbol{b}}
\newcommand{\vc}{\boldsymbol{c}}
\newcommand{\vd}{\boldsymbol{d}}
\newcommand{\ve}{\boldsymbol{e}}
\newcommand{\vf}{\boldsymbol{f}}
\newcommand{\vg}{\boldsymbol{g}}
\newcommand{\vh}{\boldsymbol{h}}
\newcommand{\vj}{\boldsymbol{j}}
\newcommand{\vk}{\boldsymbol{k}}
\newcommand{\vl}{\boldsymbol{l}}
\newcommand{\vm}{\boldsymbol{m}}
\newcommand{\vn}{\boldsymbol{n}}
\newcommand{\vo}{\boldsymbol{o}}
\newcommand{\vp}{\boldsymbol{p}}
\newcommand{\vq}{\boldsymbol{q}}
\newcommand{\vr}{\boldsymbol{r}}
\newcommand{\vs}{\boldsymbol{s}}
\newcommand{\vt}{\boldsymbol{t}}
\newcommand{\vu}{\boldsymbol{u}}
\newcommand{\vv}{\boldsymbol{v}}
\newcommand{\vw}{\boldsymbol{w}}
\newcommand{\vx}{\boldsymbol{x}}
\newcommand{\vy}{\boldsymbol{y}}
\newcommand{\vz}{\boldsymbol{z}}

\newcommand{\vA}{\boldsymbol{A}}
\newcommand{\vB}{\boldsymbol{B}}
\newcommand{\vC}{\boldsymbol{C}}
\newcommand{\vD}{\boldsymbol{D}}
\newcommand{\vE}{\boldsymbol{E}}
\newcommand{\vF}{\boldsymbol{F}}
\newcommand{\vG}{\boldsymbol{G}}
\newcommand{\vH}{\boldsymbol{H}}
\newcommand{\vI}{\boldsymbol{I}}
\newcommand{\vJ}{\boldsymbol{J}}
\newcommand{\vK}{\boldsymbol{K}}
\newcommand{\vL}{\boldsymbol{L}}
\newcommand{\vM}{\boldsymbol{M}}
\newcommand{\vN}{\boldsymbol{N}}
\newcommand{\vO}{\boldsymbol{O}}
\newcommand{\vP}{\boldsymbol{P}}
\newcommand{\vQ}{\boldsymbol{Q}}
\newcommand{\vR}{\boldsymbol{R}}
\newcommand{\vS}{\boldsymbol{S}}
\newcommand{\vT}{\boldsymbol{T}}
\newcommand{\vU}{\boldsymbol{U}}
\newcommand{\vV}{\boldsymbol{V}}
\newcommand{\vW}{\boldsymbol{W}}
\newcommand{\vX}{\boldsymbol{X}}
\newcommand{\vY}{\boldsymbol{Y}}
\newcommand{\vZ}{\boldsymbol{Z}}

\newcommand{\valpha}{\boldsymbol{\alpha}}
\newcommand{\vbeta}{\boldsymbol{\beta}}
\newcommand{\vgamma}{\boldsymbol{\gamma}}
\newcommand{\vGamma}{\boldsymbol{\Gamma}}
\newcommand{\vDelta}{\boldsymbol{\Delta}}
\newcommand{\vdelta}{\boldsymbol{\delta}}
\newcommand{\vep}{\boldsymbol{\epsilon}}
\newcommand{\veta}{\boldsymbol{\eta}}
\newcommand{\vlam}{\boldsymbol{\lambda}}
\newcommand{\vLam}{\boldsymbol{\Lambda}}
\newcommand{\vmu}{\boldsymbol{\mu}}
\newcommand{\vnu}{\boldsymbol{\nu}}
\newcommand{\vpi}{\boldsymbol{\pi}}
\newcommand{\vrho}{\boldsymbol{\rho}}
\newcommand{\vsigma}{\boldsymbol{\sigma}}
\newcommand{\vSigma}{\boldsymbol{\Sigma}}
\newcommand{\vtau}{\boldsymbol{\tau}}
\newcommand{\vOmega}{\boldsymbol{\Omega}}
\newcommand{\vomega}{\boldsymbol{\omega}}
\newcommand{\vphi}{\boldsymbol{\phi}}
\newcommand{\vPhi}{\boldsymbol{\Phi}}
\newcommand{\vtheta}{\boldsymbol{\theta}}
\newcommand{\vTheta}{\boldsymbol{\Theta}}
\newcommand{\vzeta}{\boldsymbol{\zeta}}

\newcommand{\veins}{{\bf 1}}
\newcommand{\vnull}{{\bf 0}}

%---------------------------------------------------------------

\newcommand{\vola}{\boldsymbol{\overline{a}}}
\newcommand{\volb}{\boldsymbol{\overline{b}}}
\newcommand{\volc}{\boldsymbol{\overline{c}}}
\newcommand{\vold}{\boldsymbol{\overline{d}}}
\newcommand{\vole}{\boldsymbol{\overline{e}}}
\newcommand{\volf}{\boldsymbol{\overline{f}}}
\newcommand{\volg}{\boldsymbol{\overline{g}}}
\newcommand{\volh}{\boldsymbol{\overline{h}}}
\newcommand{\volj}{\boldsymbol{\overline{j}}}
\newcommand{\volk}{\boldsymbol{\overline{k}}}
\newcommand{\voll}{\boldsymbol{\overline{l}}}
\newcommand{\volm}{\boldsymbol{\overline{m}}}
\newcommand{\voln}{\boldsymbol{\overline{n}}}
\newcommand{\volo}{\boldsymbol{\overline{o}}}
\newcommand{\volp}{\boldsymbol{\overline{p}}}
\newcommand{\volq}{\boldsymbol{\overline{q}}}
\newcommand{\volr}{\boldsymbol{\overline{r}}}
\newcommand{\vols}{\boldsymbol{\overline{s}}}
\newcommand{\volt}{\boldsymbol{\overline{t}}}
\newcommand{\volu}{\boldsymbol{\overline{u}}}
\newcommand{\volv}{\boldsymbol{\overline{v}}}
\newcommand{\volw}{\boldsymbol{\overline{w}}}
\newcommand{\volx}{\boldsymbol{\overline{x}}}
\newcommand{\voly}{\boldsymbol{\overline{y}}}
\newcommand{\volz}{\boldsymbol{\overline{z}}}

\newcommand{\volA}{\boldsymbol{\overline{A}}}
\newcommand{\volB}{\boldsymbol{\overline{B}}}
\newcommand{\volC}{\boldsymbol{\overline{C}}}
\newcommand{\volD}{\boldsymbol{\overline{D}}}
\newcommand{\volE}{\boldsymbol{\overline{E}}}
\newcommand{\volF}{\boldsymbol{\overline{F}}}
\newcommand{\volG}{\boldsymbol{\overline{G}}}
\newcommand{\volH}{\boldsymbol{\overline{H}}}
\newcommand{\volI}{\boldsymbol{\overline{I}}}
\newcommand{\volJ}{\boldsymbol{\overline{J}}}
\newcommand{\volK}{\boldsymbol{\overline{K}}}
\newcommand{\volL}{\boldsymbol{\overline{L}}}
\newcommand{\volM}{\boldsymbol{\overline{M}}}
\newcommand{\volN}{\boldsymbol{\overline{N}}}
\newcommand{\volO}{\boldsymbol{\overline{O}}}
\newcommand{\volP}{\boldsymbol{\overline{P}}}
\newcommand{\volQ}{\boldsymbol{\overline{Q}}}
\newcommand{\volR}{\boldsymbol{\overline{R}}}
\newcommand{\volS}{\boldsymbol{\overline{S}}}
\newcommand{\volT}{\boldsymbol{\overline{T}}}
\newcommand{\volU}{\boldsymbol{\overline{U}}}
\newcommand{\volV}{\boldsymbol{\overline{V}}}
\newcommand{\volW}{\boldsymbol{\overline{W}}}
\newcommand{\volX}{\boldsymbol{\overline{X}}}
\newcommand{\volY}{\boldsymbol{\overline{Y}}}
\newcommand{\volZ}{\boldsymbol{\overline{Z}}}

\newcommand{\volalpha}{\boldsymbol{\overline{\alpha}}}
\newcommand{\volbeta}{\boldsymbol{\overline{\beta}}}
\newcommand{\volgamma}{\boldsymbol{\overline{\gamma}}}
\newcommand{\volGamma}{\boldsymbol{\overline{\Gamma}}}
\newcommand{\volDelta}{\boldsymbol{\overline{\Delta}}}
\newcommand{\voldelta}{\boldsymbol{\overline{\delta}}}
\newcommand{\volep}{\boldsymbol{\overline{\epsilon}}}
\newcommand{\voleta}{\boldsymbol{\overline{\eta}}}
\newcommand{\vollam}{\boldsymbol{\overline{\lambda}}}
\newcommand{\volLam}{\boldsymbol{\overline{\Lambda}}}
\newcommand{\volmu}{\boldsymbol{\overline{\mu}}}
\newcommand{\volnu}{\boldsymbol{\overline{\nu}}}
\newcommand{\volpi}{\boldsymbol{\overline{\pi}}}
\newcommand{\volrho}{\boldsymbol{\overline{\rho}}}
\newcommand{\volsigma}{\boldsymbol{\overline{\sigma}}}
\newcommand{\volSigma}{\boldsymbol{\overline{\Sigma}}}
\newcommand{\voltau}{\boldsymbol{\overline{\tau}}}
\newcommand{\volOmega}{\boldsymbol{\overline{\Omega}}}
\newcommand{\volomega}{\boldsymbol{\overline{\omega}}}
\newcommand{\volphi}{\boldsymbol{\overline{\phi}}}
\newcommand{\volPhi}{\boldsymbol{\overline{\Phi}}}
\newcommand{\voltheta}{\boldsymbol{\overline{\theta}}}
\newcommand{\volTheta}{\boldsymbol{\overline{\Theta}}}
\newcommand{\volzeta}{ \boldsymbol{\overline{\zeta}}}

%---------------------------------------------------------------

\newcommand{\vwha}{\boldsymbol{\widehat{a}}}
\newcommand{\vwhb}{\boldsymbol{\widehat{b}}}
\newcommand{\vwhc}{\boldsymbol{\widehat{c}}}
\newcommand{\vwhd}{\boldsymbol{\widehat{d}}}
\newcommand{\vwhe}{\boldsymbol{\widehat{e}}}
\newcommand{\vwhf}{\boldsymbol{\widehat{f}}}
\newcommand{\vwhg}{\boldsymbol{\widehat{g}}}
\newcommand{\vwhh}{\boldsymbol{\widehat{h}}}
\newcommand{\vwhj}{\boldsymbol{\widehat{j}}}
\newcommand{\vwhk}{\boldsymbol{\widehat{k}}}
\newcommand{\vwhl}{\boldsymbol{\widehat{l}}}
\newcommand{\vwhm}{\boldsymbol{\widehat{m}}}
\newcommand{\vwhn}{\boldsymbol{\widehat{n}}}
\newcommand{\vwho}{\boldsymbol{\widehat{o}}}
\newcommand{\vwhp}{\boldsymbol{\widehat{p}}}
\newcommand{\vwhq}{\boldsymbol{\widehat{q}}}
\newcommand{\vwhr}{\boldsymbol{\widehat{r}}}
\newcommand{\vwhs}{\boldsymbol{\widehat{s}}}
\newcommand{\vwht}{\boldsymbol{\widehat{t}}}
\newcommand{\vwhu}{\boldsymbol{\widehat{u}}}
\newcommand{\vwhv}{\boldsymbol{\widehat{v}}}
\newcommand{\vwhw}{\boldsymbol{\widehat{w}}}
\newcommand{\vwhx}{\boldsymbol{\widehat{x}}}
\newcommand{\vwhy}{\boldsymbol{\widehat{y}}}
\newcommand{\vwhz}{\boldsymbol{\widehat{z}}}

\newcommand{\vwhA}{\boldsymbol{\widehat{A}}}
\newcommand{\vwhB}{\boldsymbol{\widehat{B}}}
\newcommand{\vwhC}{\boldsymbol{\widehat{C}}}
\newcommand{\vwhD}{\boldsymbol{\widehat{D}}}
\newcommand{\vwhE}{\boldsymbol{\widehat{E}}}
\newcommand{\vwhF}{\boldsymbol{\widehat{F}}}
\newcommand{\vwhG}{\boldsymbol{\widehat{G}}}
\newcommand{\vwhH}{\boldsymbol{\widehat{H}}}
\newcommand{\vwhI}{\boldsymbol{\widehat{I}}}
\newcommand{\vwhJ}{\boldsymbol{\widehat{J}}}
\newcommand{\vwhK}{\boldsymbol{\widehat{K}}}
\newcommand{\vwhL}{\boldsymbol{\widehat{L}}}
\newcommand{\vwhM}{\boldsymbol{\widehat{M}}}
\newcommand{\vwhN}{\boldsymbol{\widehat{N}}}
\newcommand{\vwhO}{\boldsymbol{\widehat{O}}}
\newcommand{\vwhP}{\boldsymbol{\widehat{P}}}
\newcommand{\vwhQ}{\boldsymbol{\widehat{Q}}}
\newcommand{\vwhR}{\boldsymbol{\widehat{R}}}
\newcommand{\vwhS}{\boldsymbol{\widehat{S}}}
\newcommand{\vwhT}{\boldsymbol{\widehat{T}}}
\newcommand{\vwhU}{\boldsymbol{\widehat{U}}}
\newcommand{\vwhV}{\boldsymbol{\widehat{V}}}
\newcommand{\vwhW}{\boldsymbol{\widehat{W}}}
\newcommand{\vwhX}{\boldsymbol{\widehat{X}}}
\newcommand{\vwhY}{\boldsymbol{\widehat{Y}}}
\newcommand{\vwhZ}{\boldsymbol{\widehat{Z}}}

\newcommand{\vwhalpha}{\boldsymbol{\widehat{\alpha}}}
\newcommand{\vwhbeta}{\boldsymbol{\widehat{\beta}}}
\newcommand{\vwhgamma}{\boldsymbol{\widehat{\gamma}}}
\newcommand{\vwhGamma}{\boldsymbol{\widehat{\Gamma}}}
\newcommand{\vwhDelta}{\boldsymbol{\widehat{\Delta}}}
\newcommand{\vwhdelta}{\boldsymbol{\widehat{\delta}}}
\newcommand{\vwhep}{\boldsymbol{\widehat{\epsilon}}}
\newcommand{\vwheta}{\boldsymbol{\widehat{\eta}}}
\newcommand{\vwhlam}{\boldsymbol{\widehat{\lambda}}}
\newcommand{\vwhLam}{\boldsymbol{\widehat{\Lambda}}}
\newcommand{\vwhmu}{\boldsymbol{\widehat{\mu}}}
\newcommand{\vwhnu}{\boldsymbol{\widehat{\nu}}}
\newcommand{\vwhpi}{\boldsymbol{\widehat{\pi}}}
\newcommand{\vwhrho}{\boldsymbol{\widehat{\rho}}}
\newcommand{\vwhsigma}{\boldsymbol{\widehat{\sigma}}}
\newcommand{\vwhSigma}{\boldsymbol{\widehat{\Sigma}}}
\newcommand{\vwhtau}{\boldsymbol{\widehat{\tau}}}
\newcommand{\vwhOmega}{\boldsymbol{\widehat{\Omega}}}
\newcommand{\vwhomega}{\boldsymbol{\widehat{\omega}}}
\newcommand{\vwhphi}{\boldsymbol{\widehat{\phi}}}
\newcommand{\vwhPhi}{\boldsymbol{\widehat{\Phi}}}
\newcommand{\vwhtheta}{\boldsymbol{\widehat{\theta}}}
\newcommand{\vwhTheta}{\boldsymbol{\widehat{\Theta}}}

%---------------------------------------------------------------

\newcommand{\vwhola}{\boldsymbol{\widehat{\overline{a}}}}
\newcommand{\vwholb}{\boldsymbol{\widehat{\overline{b}}}}
\newcommand{\vwholc}{\boldsymbol{\widehat{\overline{c}}}}
\newcommand{\vwhold}{\boldsymbol{\widehat{\overline{d}}}}
\newcommand{\vwhole}{\boldsymbol{\widehat{\overline{e}}}}
\newcommand{\vwholf}{\boldsymbol{\widehat{\overline{f}}}}
\newcommand{\vwholg}{\boldsymbol{\widehat{\overline{g}}}}
\newcommand{\vwholh}{\boldsymbol{\widehat{\overline{h}}}}
\newcommand{\vwholj}{\boldsymbol{\widehat{\overline{j}}}}
\newcommand{\vwholk}{\boldsymbol{\widehat{\overline{k}}}}
\newcommand{\vwholl}{\boldsymbol{\widehat{\overline{l}}}}
\newcommand{\vwholm}{\boldsymbol{\widehat{\overline{m}}}}
\newcommand{\vwholn}{\boldsymbol{\widehat{\overline{n}}}}
\newcommand{\vwholo}{\boldsymbol{\widehat{\overline{o}}}}
\newcommand{\vwholp}{\boldsymbol{\widehat{\overline{p}}}}
\newcommand{\vwholq}{\boldsymbol{\widehat{\overline{q}}}}
\newcommand{\vwholr}{\boldsymbol{\widehat{\overline{r}}}}
\newcommand{\vwhols}{\boldsymbol{\widehat{\overline{s}}}}
\newcommand{\vwholt}{\boldsymbol{\widehat{\overline{t}}}}
\newcommand{\vwholu}{\boldsymbol{\widehat{\overline{u}}}}
\newcommand{\vwholv}{\boldsymbol{\widehat{\overline{v}}}}
\newcommand{\vwholw}{\boldsymbol{\widehat{\overline{w}}}}
\newcommand{\vwholx}{\boldsymbol{\widehat{\overline{x}}}}
\newcommand{\vwholy}{\boldsymbol{\widehat{\overline{y}}}}
\newcommand{\vwholz}{\boldsymbol{\widehat{\overline{z}}}}

\newcommand{\vwholA}{\boldsymbol{\widehat{\overline{A}}}}
\newcommand{\vwholB}{\boldsymbol{\widehat{\overline{B}}}}
\newcommand{\vwholC}{\boldsymbol{\widehat{\overline{C}}}}
\newcommand{\vwholD}{\boldsymbol{\widehat{\overline{D}}}}
\newcommand{\vwholE}{\boldsymbol{\widehat{\overline{E}}}}
\newcommand{\vwholF}{\boldsymbol{\widehat{\overline{F}}}}
\newcommand{\vwholG}{\boldsymbol{\widehat{\overline{G}}}}
\newcommand{\vwholH}{\boldsymbol{\widehat{\overline{H}}}}
\newcommand{\vwholI}{\boldsymbol{\widehat{\overline{I}}}}
\newcommand{\vwholJ}{\boldsymbol{\widehat{\overline{J}}}}
\newcommand{\vwholK}{\boldsymbol{\widehat{\overline{K}}}}
\newcommand{\vwholL}{\boldsymbol{\widehat{\overline{L}}}}
\newcommand{\vwholM}{\boldsymbol{\widehat{\overline{M}}}}
\newcommand{\vwholN}{\boldsymbol{\widehat{\overline{N}}}}
\newcommand{\vwholO}{\boldsymbol{\widehat{\overline{O}}}}
\newcommand{\vwholP}{\boldsymbol{\widehat{\overline{P}}}}
\newcommand{\vwholQ}{\boldsymbol{\widehat{\overline{Q}}}}
\newcommand{\vwholR}{\boldsymbol{\widehat{\overline{R}}}}
\newcommand{\vwholS}{\boldsymbol{\widehat{\overline{S}}}}
\newcommand{\vwholT}{\boldsymbol{\widehat{\overline{T}}}}
\newcommand{\vwholU}{\boldsymbol{\widehat{\overline{U}}}}
\newcommand{\vwholV}{\boldsymbol{\widehat{\overline{V}}}}
\newcommand{\vwholW}{\boldsymbol{\widehat{\overline{W}}}}
\newcommand{\vwholX}{\boldsymbol{\widehat{\overline{X}}}}
\newcommand{\vwholY}{\boldsymbol{\widehat{\overline{Y}}}}
\newcommand{\vwholZ}{\boldsymbol{\widehat{\overline{Z}}}}

\newcommand{\vwholalpha}{\boldsymbol{\widehat{\overline{\alpha}}}}
\newcommand{\vwholbeta}{\boldsymbol{\widehat{\overline{\beta}}}}
\newcommand{\vwholgamma}{\boldsymbol{\widehat{\overline{\gamma}}}}
\newcommand{\vwholGamma}{\boldsymbol{\widehat{\overline{\Gamma}}}}
\newcommand{\vwholDelta}{\boldsymbol{\widehat{\overline{\Delta}}}}
\newcommand{\vwholdelta}{\boldsymbol{\widehat{\overline{\delta}}}}
\newcommand{\vwholep}{\boldsymbol{\widehat{\overline{\epsilon}}}}
\newcommand{\vwholeta}{\boldsymbol{\widehat{\overline{\eta}}}}
\newcommand{\vwhollam}{\boldsymbol{\widehat{\overline{\lambda}}}}
\newcommand{\vwholLam}{\boldsymbol{\widehat{\overline{\Lambda}}}}
\newcommand{\vwholmu}{\boldsymbol{\widehat{\overline{\mu}}}}
\newcommand{\vwholnu}{\boldsymbol{\widehat{\overline{\nu}}}}
\newcommand{\vwholpi}{\boldsymbol{\widehat{\overline{\pi}}}}
\newcommand{\vwholrho}{\boldsymbol{\widehat{\overline{\rho}}}}
\newcommand{\vwholsigma}{\boldsymbol{\widehat{\overline{\sigma}}}}
\newcommand{\vwholSigma}{\boldsymbol{\widehat{\overline{\Sigma}}}}
\newcommand{\vwholtau}{\boldsymbol{\widehat{\overline{\tau}}}}
\newcommand{\vwholOmega}{\boldsymbol{\widehat{\overline{\Omega}}}}
\newcommand{\vwholomega}{\boldsymbol{\widehat{\overline{\omega}}}}
\newcommand{\vwholphi}{\boldsymbol{\widehat{\overline{\phi}}}}
\newcommand{\vwholPhi}{\boldsymbol{\widehat{\overline{\Phi}}}}
\newcommand{\vwholtheta}{\boldsymbol{\widehat{\overline{\theta}}}}
\newcommand{\vwholTheta}{\boldsymbol{\widehat{\overline{\Theta}}}}
\newcommand{\vwholzeta}{ \boldsymbol{\widehat{\overline{\zeta}}}}
\newcommand{\vwhzeta}{ \boldsymbol{\widehat{\zeta}}}

%---------------------------------------------------------------

\newcommand{\vwta}{\boldsymbol{\widetilde{a}}}
\newcommand{\vwtb}{\boldsymbol{\widetilde{b}}}
\newcommand{\vwtc}{\boldsymbol{\widetilde{c}}}
\newcommand{\vwtd}{\boldsymbol{\widetilde{d}}}
\newcommand{\vwte}{\boldsymbol{\widetilde{e}}}
\newcommand{\vwtf}{\boldsymbol{\widetilde{f}}}
\newcommand{\vwtg}{\boldsymbol{\widetilde{g}}}
\newcommand{\vwth}{\boldsymbol{\widetilde{h}}}
\newcommand{\vwtj}{\boldsymbol{\widetilde{j}}}
\newcommand{\vwtk}{\boldsymbol{\widetilde{k}}}
\newcommand{\vwtl}{\boldsymbol{\widetilde{l}}}
\newcommand{\vwtm}{\boldsymbol{\widetilde{m}}}
\newcommand{\vwtn}{\boldsymbol{\widetilde{n}}}
\newcommand{\vwto}{\boldsymbol{\widetilde{o}}}
\newcommand{\vwtp}{\boldsymbol{\widetilde{p}}}
\newcommand{\vwtq}{\boldsymbol{\widetilde{q}}}
\newcommand{\vwtr}{\boldsymbol{\widetilde{r}}}
\newcommand{\vwts}{\boldsymbol{\widetilde{s}}}
\newcommand{\vwtt}{\boldsymbol{\widetilde{t}}}
\newcommand{\vwtu}{\boldsymbol{\widetilde{u}}}
\newcommand{\vwtv}{\boldsymbol{\widetilde{v}}}
\newcommand{\vwtw}{\boldsymbol{\widetilde{w}}}
\newcommand{\vwtx}{\boldsymbol{\widetilde{x}}}
\newcommand{\vwty}{\boldsymbol{\widetilde{y}}}
\newcommand{\vwtz}{\boldsymbol{\widetilde{z}}}

\newcommand{\vwtA}{\boldsymbol{\widetilde{A}}}
\newcommand{\vwtB}{\boldsymbol{\widetilde{B}}}
\newcommand{\vwtC}{\boldsymbol{\widetilde{C}}}
\newcommand{\vwtD}{\boldsymbol{\widetilde{D}}}
\newcommand{\vwtE}{\boldsymbol{\widetilde{E}}}
\newcommand{\vwtF}{\boldsymbol{\widetilde{F}}}
\newcommand{\vwtG}{\boldsymbol{\widetilde{G}}}
\newcommand{\vwtH}{\boldsymbol{\widetilde{H}}}
\newcommand{\vwtI}{\boldsymbol{\widetilde{I}}}
\newcommand{\vwtJ}{\boldsymbol{\widetilde{J}}}
\newcommand{\vwtK}{\boldsymbol{\widetilde{K}}}
\newcommand{\vwtL}{\boldsymbol{\widetilde{L}}}
\newcommand{\vwtM}{\boldsymbol{\widetilde{M}}}
\newcommand{\vwtN}{\boldsymbol{\widetilde{N}}}
\newcommand{\vwtO}{\boldsymbol{\widetilde{O}}}
\newcommand{\vwtP}{\boldsymbol{\widetilde{P}}}
\newcommand{\vwtQ}{\boldsymbol{\widetilde{Q}}}
\newcommand{\vwtR}{\boldsymbol{\widetilde{R}}}
\newcommand{\vwtS}{\boldsymbol{\widetilde{S}}}
\newcommand{\vwtT}{\boldsymbol{\widetilde{T}}}
\newcommand{\vwtU}{\boldsymbol{\widetilde{U}}}
\newcommand{\vwtV}{\boldsymbol{\widetilde{V}}}
\newcommand{\vwtW}{\boldsymbol{\widetilde{W}}}
\newcommand{\vwtX}{\boldsymbol{\widetilde{X}}}
\newcommand{\vwtY}{\boldsymbol{\widetilde{Y}}}
\newcommand{\vwtZ}{\boldsymbol{\widetilde{Z}}}

\newcommand{\vwtalpha}{\boldsymbol{\widetilde{\alpha}}}
\newcommand{\vwtbeta}{\boldsymbol{\widetilde{\beta}}}
\newcommand{\vwtgamma}{\boldsymbol{\widetilde{\gamma}}}
\newcommand{\vwtGamma}{\boldsymbol{\widetilde{\Gamma}}}
\newcommand{\vwtDelta}{\boldsymbol{\widetilde{\Delta}}}
\newcommand{\vwtdelta}{\boldsymbol{\widetilde{\delta}}}
\newcommand{\vwtep}{\boldsymbol{\widetilde{\epsilon}}}
\newcommand{\vwteta}{\boldsymbol{\widetilde{\eta}}}
\newcommand{\vwtlam}{\boldsymbol{\widetilde{\lambda}}}
\newcommand{\vwtLam}{\boldsymbol{\widetilde{\Lambda}}}
\newcommand{\vwtmu}{\boldsymbol{\widetilde{\mu}}}
\newcommand{\vwtnu}{\boldsymbol{\widetilde{\nu}}}
\newcommand{\vwtpi}{\boldsymbol{\widetilde{\pi}}}
\newcommand{\vwtrho}{\boldsymbol{\widetilde{\rho}}}
\newcommand{\vwtsigma}{\boldsymbol{\widetilde{\sigma}}}
\newcommand{\vwtSigma}{\boldsymbol{\widetilde{\Sigma}}}
\newcommand{\vwttau}{\boldsymbol{\widetilde{\tau}}}
\newcommand{\vwtOmega}{\boldsymbol{\widetilde{\Omega}}}
\newcommand{\vwtomega}{\boldsymbol{\widetilde{\omega}}}
\newcommand{\vwtphi}{\boldsymbol{\widetilde{\phi}}}
\newcommand{\vwtPhi}{\boldsymbol{\widetilde{\Phi}}}
\newcommand{\vwttheta}{\boldsymbol{\widetilde{\theta}}}
\newcommand{\vwtTheta}{\boldsymbol{\widetilde{\Theta}}}
\newcommand{\vwtzeta}{ \boldsymbol{\widetilde{\zeta}}}

%---------------------------------------------------------------

\newcommand{\vwtola}{\boldsymbol{\widetilde{\overline{a}}}}
\newcommand{\vwtolb}{\boldsymbol{\widetilde{\overline{b}}}}
\newcommand{\vwtolc}{\boldsymbol{\widetilde{\overline{c}}}}
\newcommand{\vwtold}{\boldsymbol{\widetilde{\overline{d}}}}
\newcommand{\vwtole}{\boldsymbol{\widetilde{\overline{e}}}}
\newcommand{\vwtolf}{\boldsymbol{\widetilde{\overline{f}}}}
\newcommand{\vwtolg}{\boldsymbol{\widetilde{\overline{g}}}}
\newcommand{\vwtolh}{\boldsymbol{\widetilde{\overline{h}}}}
\newcommand{\vwtolj}{\boldsymbol{\widetilde{\overline{j}}}}
\newcommand{\vwtolk}{\boldsymbol{\widetilde{\overline{k}}}}
\newcommand{\vwtoll}{\boldsymbol{\widetilde{\overline{l}}}}
\newcommand{\vwtolm}{\boldsymbol{\widetilde{\overline{m}}}}
\newcommand{\vwtoln}{\boldsymbol{\widetilde{\overline{n}}}}
\newcommand{\vwtolo}{\boldsymbol{\widetilde{\overline{o}}}}
\newcommand{\vwtolp}{\boldsymbol{\widetilde{\overline{p}}}}
\newcommand{\vwtolq}{\boldsymbol{\widetilde{\overline{q}}}}
\newcommand{\vwtolr}{\boldsymbol{\widetilde{\overline{r}}}}
\newcommand{\vwtols}{\boldsymbol{\widetilde{\overline{s}}}}
\newcommand{\vwtolt}{\boldsymbol{\widetilde{\overline{t}}}}
\newcommand{\vwtolu}{\boldsymbol{\widetilde{\overline{u}}}}
\newcommand{\vwtolv}{\boldsymbol{\widetilde{\overline{v}}}}
\newcommand{\vwtolw}{\boldsymbol{\widetilde{\overline{w}}}}
\newcommand{\vwtolx}{\boldsymbol{\widetilde{\overline{x}}}}
\newcommand{\vwtoly}{\boldsymbol{\widetilde{\overline{y}}}}
\newcommand{\vwtolz}{\boldsymbol{\widetilde{\overline{z}}}}

\newcommand{\vwtolA}{\boldsymbol{\widetilde{\overline{A}}}}
\newcommand{\vwtolB}{\boldsymbol{\widetilde{\overline{B}}}}
\newcommand{\vwtolC}{\boldsymbol{\widetilde{\overline{C}}}}
\newcommand{\vwtolD}{\boldsymbol{\widetilde{\overline{D}}}}
\newcommand{\vwtolE}{\boldsymbol{\widetilde{\overline{E}}}}
\newcommand{\vwtolF}{\boldsymbol{\widetilde{\overline{F}}}}
\newcommand{\vwtolG}{\boldsymbol{\widetilde{\overline{G}}}}
\newcommand{\vwtolH}{\boldsymbol{\widetilde{\overline{H}}}}
\newcommand{\vwtolI}{\boldsymbol{\widetilde{\overline{I}}}}
\newcommand{\vwtolJ}{\boldsymbol{\widetilde{\overline{J}}}}
\newcommand{\vwtolK}{\boldsymbol{\widetilde{\overline{K}}}}
\newcommand{\vwtolL}{\boldsymbol{\widetilde{\overline{L}}}}
\newcommand{\vwtolM}{\boldsymbol{\widetilde{\overline{M}}}}
\newcommand{\vwtolN}{\boldsymbol{\widetilde{\overline{N}}}}
\newcommand{\vwtolO}{\boldsymbol{\widetilde{\overline{O}}}}
\newcommand{\vwtolP}{\boldsymbol{\widetilde{\overline{P}}}}
\newcommand{\vwtolQ}{\boldsymbol{\widetilde{\overline{Q}}}}
\newcommand{\vwtolR}{\boldsymbol{\widetilde{\overline{R}}}}
\newcommand{\vwtolS}{\boldsymbol{\widetilde{\overline{S}}}}
\newcommand{\vwtolT}{\boldsymbol{\widetilde{\overline{T}}}}
\newcommand{\vwtolU}{\boldsymbol{\widetilde{\overline{U}}}}
\newcommand{\vwtolV}{\boldsymbol{\widetilde{\overline{V}}}}
\newcommand{\vwtolW}{\boldsymbol{\widetilde{\overline{W}}}}
\newcommand{\vwtolX}{\boldsymbol{\widetilde{\overline{X}}}}
\newcommand{\vwtolY}{\boldsymbol{\widetilde{\overline{Y}}}}
\newcommand{\vwtolZ}{\boldsymbol{\widetilde{\overline{Z}}}}

\newcommand{\vwtolalpha}{\boldsymbol{\widetilde{\overline{\alpha}}}}
\newcommand{\vwtolbeta}{\boldsymbol{\widetilde{\overline{\beta}}}}
\newcommand{\vwtolgamma}{\boldsymbol{\widetilde{\overline{\gamma}}}}
\newcommand{\vwtolGamma}{\boldsymbol{\widetilde{\overline{\Gamma}}}}
\newcommand{\vwtolDelta}{\boldsymbol{\widetilde{\overline{\Delta}}}}
\newcommand{\vwtoldelta}{\boldsymbol{\widetilde{\overline{\delta}}}}
\newcommand{\vwtolep}{\boldsymbol{\widetilde{\overline{\epsilon}}}}
\newcommand{\vwtoleta}{\boldsymbol{\widetilde{\overline{\eta}}}}
\newcommand{\vwtollam}{\boldsymbol{\widetilde{\overline{\lambda}}}}
\newcommand{\vwtolLam}{\boldsymbol{\widetilde{\overline{\Lambda}}}}
\newcommand{\vwtolmu}{\boldsymbol{\widetilde{\overline{\mu}}}}
\newcommand{\vwtolnu}{\boldsymbol{\widetilde{\overline{\nu}}}}
\newcommand{\vwtolpi}{\boldsymbol{\widetilde{\overline{\pi}}}}
\newcommand{\vwtolrho}{\boldsymbol{\widetilde{\overline{\rho}}}}
\newcommand{\vwtolsigma}{\boldsymbol{\widetilde{\overline{\sigma}}}}
\newcommand{\vwtolSigma}{\boldsymbol{\widetilde{\overline{\Sigma}}}}
\newcommand{\vwtoltau}{\boldsymbol{\widetilde{\overline{\tau}}}}
\newcommand{\vwtolOmega}{\boldsymbol{\widetilde{\overline{\Omega}}}}
\newcommand{\vwtolomega}{\boldsymbol{\widetilde{\overline{\omega}}}}
\newcommand{\vwtolphi}{\boldsymbol{\widetilde{\overline{\phi}}}}
\newcommand{\vwtolPhi}{\boldsymbol{\widetilde{\overline{\Phi}}}}
\newcommand{\vwtoltheta}{\boldsymbol{\widetilde{\overline{\theta}}}}
\newcommand{\vwtolTheta}{\boldsymbol{\widetilde{\overline{\Theta}}}}
\newcommand{\vwtolzeta}{ \boldsymbol{\widetilde{\overline{\zeta}}}}

%---------------------------------------------------------------

\newcommand{\wha}{\widehat{a}}
\newcommand{\whb}{\widehat{b}}
\newcommand{\whc}{\widehat{c}}
\newcommand{\whd}{\widehat{d}}
\newcommand{\whe}{\widehat{e}}
\newcommand{\whf}{\widehat{f}}
\newcommand{\whg}{\widehat{g}}
\newcommand{\whh}{\widehat{h}}
\newcommand{\whj}{\widehat{j}}
\newcommand{\whk}{\widehat{k}}
\newcommand{\whl}{\widehat{l}}
\newcommand{\whm}{\widehat{m}}
\newcommand{\whn}{\widehat{n}}
\newcommand{\who}{\widehat{o}}
\newcommand{\whp}{\widehat{p}}
\newcommand{\whq}{\widehat{q}}
\newcommand{\whr}{\widehat{r}}
\newcommand{\whs}{\widehat{s}}
\newcommand{\wht}{\widehat{t}}
\newcommand{\whu}{\widehat{u}}
\newcommand{\whv}{\widehat{v}}
\newcommand{\whw}{\widehat{w}}
\newcommand{\whx}{\widehat{x}}
\newcommand{\why}{\widehat{y}}
\newcommand{\whz}{\widehat{z}}

\newcommand{\whA}{\widehat{A}}
\newcommand{\whB}{\widehat{B}}
\newcommand{\whC}{\widehat{C}}
\newcommand{\whD}{\widehat{D}}
\newcommand{\whE}{\widehat{E}}
\newcommand{\whF}{\widehat{F}}
\newcommand{\whG}{\widehat{G}}
\newcommand{\whH}{\widehat{H}}
\newcommand{\whI}{\widehat{I}}
\newcommand{\whJ}{\widehat{J}}
\newcommand{\whK}{\widehat{K}}
\newcommand{\whL}{\widehat{L}}
\newcommand{\whM}{\widehat{M}}
\newcommand{\whN}{\widehat{N}}
\newcommand{\whO}{\widehat{O}}
\newcommand{\whP}{\widehat{P}}
\newcommand{\whQ}{\widehat{Q}}
\newcommand{\whR}{\widehat{R}}
\newcommand{\whS}{\widehat{S}}
\newcommand{\whT}{\widehat{T}}
\newcommand{\whU}{\widehat{U}}
\newcommand{\whV}{\widehat{V}}
\newcommand{\whW}{\widehat{W}}
\newcommand{\whX}{\widehat{X}}
\newcommand{\whY}{\widehat{Y}}
\newcommand{\whZ}{\widehat{Z}}

\newcommand{\whalpha}{\widehat{\alpha}}
\newcommand{\whbeta}{\widehat{\beta}}
\newcommand{\whgamma}{\widehat{\gamma}}
\newcommand{\whGamma}{\widehat{\Gamma}}
\newcommand{\whDelta}{\widehat{\Delta}}
\newcommand{\whdelta}{\widehat{\delta}}
\newcommand{\whep}{\widehat{\epsilon}}
\newcommand{\wheta}{\widehat{\eta}}
\newcommand{\whlam}{\widehat{\lambda}}
\newcommand{\whLam}{\widehat{\Lambda}}
\newcommand{\whmu}{\widehat{\mu}}
\newcommand{\whnu}{\widehat{\nu}}
\newcommand{\whpi}{\widehat{\pi}}
\newcommand{\whrho}{\widehat{\rho}}
\newcommand{\whsigma}{\widehat{\sigma}}
\newcommand{\whSigma}{\widehat{\Sigma}}
\newcommand{\whtau}{\widehat{\tau}}
\newcommand{\whOmega}{\widehat{\Omega}}
\newcommand{\whomega}{\widehat{\omega}}
\newcommand{\whphi}{\widehat{\phi}}
\newcommand{\whPhi}{\widehat{\Phi}}
\newcommand{\whtheta}{\widehat{\theta}}
\newcommand{\whTheta}{\widehat{\Theta}}
\newcommand{\whzeta}{ \widehat{\zeta}}

%---------------------------------------------------------------

\newcommand{\whola}{\widehat{\overline{a}}}
\newcommand{\wholb}{\widehat{\overline{b}}}
\newcommand{\wholc}{\widehat{\overline{c}}}
\newcommand{\whold}{\widehat{\overline{d}}}
\newcommand{\whole}{\widehat{\overline{e}}}
\newcommand{\wholf}{\widehat{\overline{f}}}
\newcommand{\wholg}{\widehat{\overline{g}}}
\newcommand{\wholh}{\widehat{\overline{h}}}
\newcommand{\wholj}{\widehat{\overline{j}}}
\newcommand{\wholk}{\widehat{\overline{k}}}
\newcommand{\wholl}{\widehat{\overline{l}}}
\newcommand{\wholm}{\widehat{\overline{m}}}
\newcommand{\wholn}{\widehat{\overline{n}}}
\newcommand{\wholo}{\widehat{\overline{o}}}
\newcommand{\wholp}{\widehat{\overline{p}}}
\newcommand{\wholq}{\widehat{\overline{q}}}
\newcommand{\wholr}{\widehat{\overline{r}}}
\newcommand{\whols}{\widehat{\overline{s}}}
\newcommand{\wholt}{\widehat{\overline{t}}}
\newcommand{\wholu}{\widehat{\overline{u}}}
\newcommand{\wholv}{\widehat{\overline{v}}}
\newcommand{\wholw}{\widehat{\overline{w}}}
\newcommand{\wholx}{\widehat{\overline{x}}}
\newcommand{\wholy}{\widehat{\overline{y}}}
\newcommand{\wholz}{\widehat{\overline{z}}}

\newcommand{\wholA}{\widehat{\overline{A}}}
\newcommand{\wholB}{\widehat{\overline{B}}}
\newcommand{\wholC}{\widehat{\overline{C}}}
\newcommand{\wholD}{\widehat{\overline{D}}}
\newcommand{\wholE}{\widehat{\overline{E}}}
\newcommand{\wholF}{\widehat{\overline{F}}}
\newcommand{\wholG}{\widehat{\overline{G}}}
\newcommand{\wholH}{\widehat{\overline{H}}}
\newcommand{\wholI}{\widehat{\overline{I}}}
\newcommand{\wholJ}{\widehat{\overline{J}}}
\newcommand{\wholK}{\widehat{\overline{K}}}
\newcommand{\wholL}{\widehat{\overline{L}}}
\newcommand{\wholM}{\widehat{\overline{M}}}
\newcommand{\wholN}{\widehat{\overline{N}}}
\newcommand{\wholO}{\widehat{\overline{O}}}
\newcommand{\wholP}{\widehat{\overline{P}}}
\newcommand{\wholQ}{\widehat{\overline{Q}}}
\newcommand{\wholR}{\widehat{\overline{R}}}
\newcommand{\wholS}{\widehat{\overline{S}}}
\newcommand{\wholT}{\widehat{\overline{T}}}
\newcommand{\wholU}{\widehat{\overline{U}}}
\newcommand{\wholV}{\widehat{\overline{V}}}
\newcommand{\wholW}{\widehat{\overline{W}}}
\newcommand{\wholX}{\widehat{\overline{X}}}
\newcommand{\wholY}{\widehat{\overline{Y}}}
\newcommand{\wholZ}{\widehat{\overline{Z}}}

\newcommand{\wholalpha}{\widehat{\overline{\alpha}}}
\newcommand{\wholbeta}{\widehat{\overline{\beta}}}
\newcommand{\wholgamma}{\widehat{\overline{\gamma}}}
\newcommand{\wholGamma}{\widehat{\overline{\Gamma}}}
\newcommand{\wholDelta}{\widehat{\overline{\Delta}}}
\newcommand{\wholdelta}{\widehat{\overline{\delta}}}
\newcommand{\wholep}{\widehat{\overline{\epsilon}}}
\newcommand{\wholeta}{\widehat{\overline{\eta}}}
\newcommand{\whollam}{\widehat{\overline{\lambda}}}
\newcommand{\wholLam}{\widehat{\overline{\Lambda}}}
\newcommand{\wholmu}{\widehat{\overline{\mu}}}
\newcommand{\wholnu}{\widehat{\overline{\nu}}}
\newcommand{\wholpi}{\widehat{\overline{\pi}}}
\newcommand{\wholrho}{\widehat{\overline{\rho}}}
\newcommand{\wholsigma}{\widehat{\overline{\sigma}}}
\newcommand{\wholSigma}{\widehat{\overline{\Sigma}}}
\newcommand{\wholtau}{\widehat{\overline{\tau}}}
\newcommand{\wholOmega}{\widehat{\overline{\Omega}}}
\newcommand{\wholomega}{\widehat{\overline{\omega}}}
\newcommand{\wholphi}{\widehat{\overline{\phi}}}
\newcommand{\wholPhi}{\widehat{\overline{\Phi}}}
\newcommand{\wholtheta}{\widehat{\overline{\theta}}}
\newcommand{\wholTheta}{\widehat{\overline{\Theta}}}
\newcommand{\wholzeta}{ \widehat{\overline{\zeta}}}

%---------------------------------------------------------------

\newcommand{\wta}{\widetilde{a}}
\newcommand{\wtb}{\widetilde{b}}
\newcommand{\wtc}{\widetilde{c}}
\newcommand{\wtd}{\widetilde{d}}
\newcommand{\wte}{\widetilde{e}}
\newcommand{\wtf}{\widetilde{f}}
\newcommand{\wtg}{\widetilde{g}}
\newcommand{\wth}{\widetilde{h}}
\newcommand{\wtj}{\widetilde{j}}
\newcommand{\wtk}{\widetilde{k}}
\newcommand{\wtl}{\widetilde{l}}
\newcommand{\wtm}{\widetilde{m}}
\newcommand{\wtn}{\widetilde{n}}
\newcommand{\wto}{\widetilde{o}}
\newcommand{\wtp}{\widetilde{p}}
\newcommand{\wtq}{\widetilde{q}}
\newcommand{\wtr}{\widetilde{r}}
\newcommand{\wts}{\widetilde{s}}
\newcommand{\wtt}{\widetilde{t}}
\newcommand{\wtu}{\widetilde{u}}
\newcommand{\wtv}{\widetilde{v}}
\newcommand{\wtw}{\widetilde{w}}
\newcommand{\wtx}{\widetilde{x}}
\newcommand{\wty}{\widetilde{y}}
\newcommand{\wtz}{\widetilde{z}}

\newcommand{\wtA}{\widetilde{A}}
\newcommand{\wtB}{\widetilde{B}}
\newcommand{\wtC}{\widetilde{C}}
\newcommand{\wtD}{\widetilde{D}}
\newcommand{\wtE}{\widetilde{E}}
\newcommand{\wtF}{\widetilde{F}}
\newcommand{\wtG}{\widetilde{G}}
\newcommand{\wtH}{\widetilde{H}}
\newcommand{\wtI}{\widetilde{I}}
\newcommand{\wtJ}{\widetilde{J}}
\newcommand{\wtK}{\widetilde{K}}
\newcommand{\wtL}{\widetilde{L}}
\newcommand{\wtM}{\widetilde{M}}
\newcommand{\wtN}{\widetilde{N}}
\newcommand{\wtO}{\widetilde{O}}
\newcommand{\wtP}{\widetilde{P}}
\newcommand{\wtQ}{\widetilde{Q}}
\newcommand{\wtR}{\widetilde{R}}
\newcommand{\wtS}{\widetilde{S}}
\newcommand{\wtT}{\widetilde{T}}
\newcommand{\wtU}{\widetilde{U}}
\newcommand{\wtV}{\widetilde{V}}
\newcommand{\wtW}{\widetilde{W}}
\newcommand{\wtX}{\widetilde{X}}
\newcommand{\wtY}{\widetilde{Y}}
\newcommand{\wtZ}{\widetilde{Z}}

\newcommand{\wtalpha}{\widetilde{\alpha}}
\newcommand{\wtbeta}{\widetilde{\beta}}
\newcommand{\wtgamma}{\widetilde{\gamma}}
\newcommand{\wtGamma}{\widetilde{\Gamma}}
\newcommand{\wtDelta}{\widetilde{\Delta}}
\newcommand{\wtdelta}{\widetilde{\delta}}
\newcommand{\wtep}{\widetilde{\epsilon}}
\newcommand{\wteta}{\widetilde{\eta}}
\newcommand{\wtlam}{\widetilde{\lambda}}
\newcommand{\wtLam}{\widetilde{\Lambda}}
\newcommand{\wtmu}{\widetilde{\mu}}
\newcommand{\wtnu}{\widetilde{\nu}}
\newcommand{\wtpi}{\widetilde{\pi}}
\newcommand{\wtrho}{\widetilde{\rho}}
\newcommand{\wtsigma}{\widetilde{\sigma}}
\newcommand{\wtSigma}{\widetilde{\Sigma}}
\newcommand{\wttau}{\widetilde{\tau}}
\newcommand{\wtOmega}{\widetilde{\Omega}}
\newcommand{\wtomega}{\widetilde{\omega}}
\newcommand{\wtphi}{\widetilde{\phi}}
\newcommand{\wtPhi}{\widetilde{\Phi}}
\newcommand{\wttheta}{\widetilde{\theta}}
\newcommand{\wtTheta}{\widetilde{\Theta}}
\newcommand{\wtzeta}{ \widetilde{\zeta}}

%---------------------------------------------------------------

\newcommand{\wtola}{\widetilde{\overline{a}}}
\newcommand{\wtolb}{\widetilde{\overline{b}}}
\newcommand{\wtolc}{\widetilde{\overline{c}}}
\newcommand{\wtold}{\widetilde{\overline{d}}}
\newcommand{\wtole}{\widetilde{\overline{e}}}
\newcommand{\wtolf}{\widetilde{\overline{f}}}
\newcommand{\wtolg}{\widetilde{\overline{g}}}
\newcommand{\wtolh}{\widetilde{\overline{h}}}
\newcommand{\wtolj}{\widetilde{\overline{j}}}
\newcommand{\wtolk}{\widetilde{\overline{k}}}
\newcommand{\wtoll}{\widetilde{\overline{l}}}
\newcommand{\wtolm}{\widetilde{\overline{m}}}
\newcommand{\wtoln}{\widetilde{\overline{n}}}
\newcommand{\wtolo}{\widetilde{\overline{o}}}
\newcommand{\wtolp}{\widetilde{\overline{p}}}
\newcommand{\wtolq}{\widetilde{\overline{q}}}
\newcommand{\wtolr}{\widetilde{\overline{r}}}
\newcommand{\wtols}{\widetilde{\overline{s}}}
\newcommand{\wtolt}{\widetilde{\overline{t}}}
\newcommand{\wtolu}{\widetilde{\overline{u}}}
\newcommand{\wtolv}{\widetilde{\overline{v}}}
\newcommand{\wtolw}{\widetilde{\overline{w}}}
\newcommand{\wtolx}{\widetilde{\overline{x}}}
\newcommand{\wtoly}{\widetilde{\overline{y}}}
\newcommand{\wtolz}{\widetilde{\overline{z}}}

\newcommand{\wtolA}{\widetilde{\overline{A}}}
\newcommand{\wtolB}{\widetilde{\overline{B}}}
\newcommand{\wtolC}{\widetilde{\overline{C}}}
\newcommand{\wtolD}{\widetilde{\overline{D}}}
\newcommand{\wtolE}{\widetilde{\overline{E}}}
\newcommand{\wtolF}{\widetilde{\overline{F}}}
\newcommand{\wtolG}{\widetilde{\overline{G}}}
\newcommand{\wtolH}{\widetilde{\overline{H}}}
\newcommand{\wtolI}{\widetilde{\overline{I}}}
\newcommand{\wtolJ}{\widetilde{\overline{J}}}
\newcommand{\wtolK}{\widetilde{\overline{K}}}
\newcommand{\wtolL}{\widetilde{\overline{L}}}
\newcommand{\wtolM}{\widetilde{\overline{M}}}
\newcommand{\wtolN}{\widetilde{\overline{N}}}
\newcommand{\wtolO}{\widetilde{\overline{O}}}
\newcommand{\wtolP}{\widetilde{\overline{P}}}
\newcommand{\wtolQ}{\widetilde{\overline{Q}}}
\newcommand{\wtolR}{\widetilde{\overline{R}}}
\newcommand{\wtolS}{\widetilde{\overline{S}}}
\newcommand{\wtolT}{\widetilde{\overline{T}}}
\newcommand{\wtolU}{\widetilde{\overline{U}}}
\newcommand{\wtolV}{\widetilde{\overline{V}}}
\newcommand{\wtolW}{\widetilde{\overline{W}}}
\newcommand{\wtolX}{\widetilde{\overline{X}}}
\newcommand{\wtolY}{\widetilde{\overline{Y}}}
\newcommand{\wtolZ}{\widetilde{\overline{Z}}}

\newcommand{\wtolalpha}{\widetilde{\overline{\alpha}}}
\newcommand{\wtolbeta}{\widetilde{\overline{\beta}}}
\newcommand{\wtolgamma}{\widetilde{\overline{\gamma}}}
\newcommand{\wtolGamma}{\widetilde{\overline{\Gamma}}}
\newcommand{\wtolDelta}{\widetilde{\overline{\Delta}}}
\newcommand{\wtoldelta}{\widetilde{\overline{\delta}}}
\newcommand{\wtolep}{\widetilde{\overline{\epsilon}}}
\newcommand{\wtoleta}{\widetilde{\overline{\eta}}}
\newcommand{\wtollam}{\widetilde{\overline{\lambda}}}
\newcommand{\wtolLam}{\widetilde{\overline{\Lambda}}}
\newcommand{\wtolmu}{\widetilde{\overline{\mu}}}
\newcommand{\wtolnu}{\widetilde{\overline{\nu}}}
\newcommand{\wtolpi}{\widetilde{\overline{\pi}}}
\newcommand{\wtolrho}{\widetilde{\overline{\rho}}}
\newcommand{\wtolsigma}{\widetilde{\overline{\sigma}}}
\newcommand{\wtolSigma}{\widetilde{\overline{\Sigma}}}
\newcommand{\wtoltau}{\widetilde{\overline{\tau}}}
\newcommand{\wtolOmega}{\widetilde{\overline{\Omega}}}
\newcommand{\wtolomega}{\widetilde{\overline{\omega}}}
\newcommand{\wtolphi}{\widetilde{\overline{\phi}}}
\newcommand{\wtolPhi}{\widetilde{\overline{\Phi}}}
\newcommand{\wtoltheta}{\widetilde{\overline{\theta}}}
\newcommand{\wtolTheta}{\widetilde{\overline{\Theta}}}
\newcommand{\wtolzeta}{ \widetilde{\overline{\zeta}}}






\newcommand{\W}{Wahrscheinlichkeit}
\newcommand{\uah}{un\-ab\-h{\"a}n\-gig}
\newcommand{\Wn}{Wahrscheinlichkeiten}
\newcommand{\VF}{Verteilungsfunktion}
\newcommand{\VFn}{Verteilungsfunktionen}
\newcommand{\Vt}{Ver\-tei\-lung}
\newcommand{\Vtn}{Ver\-tei\-lun\-gen}
\newcommand{\ZV}{Zufallsvariable}
\newcommand{\ZVn}{Zufallsvariablen}
\newcommand{\Hp}{Hy\-po\-the\-se}
\newcommand{\Hpn}{Hy\-po\-the\-sen}
\newcommand{\Stat}{Sta\-tistik}
\newcommand{\Statn}{Sta\-tistiken}
\newcommand{\KM}{Ko\-va\-ri\-anz\-ma\-trix}
\newcommand{\KMn}{Kova\-rianz\-mat\-ri\-zen}
\newcommand{\KoM}{Kon\-trast\-ma\-trix}
\newcommand{\KoMn}{Kon\-trast\-ma\-tri\-zen}
\newcommand{\BE}{Beobachtungsein\-heit}
\newcommand{\BEn}{Beobachtungseinhei\-ten}
\newcommand{\Bbt}{Beobachtung}
\newcommand{\Bbtn}{Beobachtungen}
\newcommand{\Va}{Ver\-suchs\-an\-la\-ge}
\newcommand{\Van}{Ver\-suchs\-an\-la\-gen}
\newcommand{\KI}{Kon\-fi\-denz\-in\-ter\-vall}
\newcommand{\KIe}{Kon\-fi\-denz\-in\-ter\-val\-le}

\newcommand{\pW}{$p$-Wert}
\newcommand{\pWe}{$p$-Wer\-te}
\newcommand{\Stp}{Stich\-pro\-be}
\newcommand{\Stpn}{Stich\-pro\-ben}
\newcommand{\Stpu}{Stich\-pro\-ben\-um\-fang}
\newcommand{\Stpue}{Stich\-pro\-ben\-um\-f{\"a}nge} 
\newcommand{\qF}{quadratische Form}
\newcommand{\qFn}{quadratische Formen}
\newcommand{\qnFn}{quadratischen Formen}
\newcommand{\VA}{Ver\-suchs\-an\-la\-ge}
\newcommand{\VAn}{Ver\-suchs\-an\-la\-gen}
\newcommand{\aRT}{a\-symp\-to\-ti\-sche Rang-Trans\-for\-ma\-tion}

\newcommand{\VP}{Ver\-suchs\-plan}
\newcommand{\VPe}{Ver\-suchs\-pl{\"a}ne}
\newcommand{\VE}{Ver\-suchs\-ein\-heit}
\newcommand{\VEn}{Ver\-suchs\-ein\-hei\-ten}
\newcommand{\NV}{Nor\-mal\-ver\-tei\-lung}
\newcommand{\hesk}{he\-te\-ro\-ske\-das\-tisch}
\newcommand{\hosk}{ho\-mo\-ske\-das\-tisch}
\newcommand{\Vfn}{Ver\-fah\-ren}
\newcommand{\WW}{Wech\-selwir\-kung}
\newcommand{\WWn}{Wech\-sel\-wir\-kung\-en}
\newcommand{\hih}{hie\-rar\-chisch}





